First Dark Matter Search Results from the LUX-ZEPLIN (LZ) Experiment

The LUX-ZEPLIN experiment is a dark matter detector centered on a dual-phase xenon time projection chamber operating at the Sanford Underground Research Facility in Lead, South Dakota, USA. This Letter reports results from LUX-ZEPLIN's first search for weakly interacting massive particles (WIMPs) with an exposure of 60~live days using a fiducial mass of 5.5 t. A profile-likelihood ratio analysis shows the data to be consistent with a background-only hypothesis, setting new limits on spin-independent WIMP-nucleon, spin-dependent WIMP-neutron, and spin-dependent WIMP-proton cross sections for WIMP masses above 9 GeV/c$^2$. The most stringent limit is set for spin-independent scattering at 36 GeV/c$^2$, rejecting cross sections above 9.2$\times 10^{-48}$ cm$^2$ at the 90% confidence level.

==> anc/Fig2_NRefficiency.txt <==
# Energy [keVnr]	Efficiency
2.500e-01	0.000e+00
7.500e-01	0.000e+00
1.250e+00	1.030e-04
1.750e+00	3.280e-03
2.250e+00	2.205e-02
2.750e+00	6.776e-02
3.250e+00	1.344e-01
3.750e+00	2.196e-01
4.250e+00	2.998e-01
4.750e+00	3.886e-01
5.250e+00	4.679e-01
5.750e+00	5.382e-01
6.250e+00	5.989e-01
6.750e+00	6.508e-01
7.250e+00	6.947e-01
7.750e+00	7.278e-01
8.250e+00	7.591e-01
8.750e+00	7.790e-01
9.250e+00	7.971e-01
9.750e+00	8.113e-01
1.025e+01	8.225e-01
1.075e+01	8.325e-01
1.125e+01	8.406e-01
1.175e+01	8.467e-01
1.225e+01	8.520e-01
1.275e+01	8.568e-01
1.325e+01	8.607e-01
1.375e+01	8.642e-01
1.425e+01	8.675e-01
1.475e+01	8.703e-01
1.525e+01	8.730e-01
1.575e+01	8.753e-01
1.625e+01	8.776e-01
1.675e+01	8.799e-01
1.725e+01	8.820e-01
1.775e+01	8.841e-01
1.825e+01	8.863e-01
1.875e+01	8.883e-01
1.925e+01	8.903e-01
1.975e+01	8.922e-01
2.025e+01	8.942e-01
2.075e+01	8.960e-01
2.125e+01	8.977e-01
2.175e+01	8.995e-01
2.225e+01	9.012e-01
2.275e+01	9.026e-01
2.325e+01	9.041e-01
2.375e+01	9.054e-01
2.425e+01	9.066e-01
2.475e+01	9.077e-01
2.525e+01	9.090e-01
2.575e+01	9.100e-01
2.625e+01	9.110e-01
2.675e+01	9.120e-01
2.725e+01	9.129e-01
2.775e+01	9.136e-01
2.825e+01	9.144e-01
2.875e+01	9.151e-01
2.925e+01	9.158e-01
2.975e+01	9.165e-01
3.025e+01	9.171e-01
3.075e+01	9.177e-01
3.125e+01	9.182e-01
3.175e+01	9.187e-01
3.225e+01	9.192e-01
3.275e+01	9.197e-01
3.325e+01	9.202e-01
3.375e+01	9.207e-01
3.425e+01	9.211e-01
3.475e+01	9.216e-01
3.525e+01	9.220e-01
3.575e+01	9.223e-01
3.625e+01	9.228e-01
3.675e+01	9.230e-01
3.725e+01	9.235e-01
3.775e+01	9.237e-01
3.825e+01	9.238e-01
3.875e+01	9.239e-01
3.925e+01	9.238e-01
3.975e+01	9.246e-01
4.025e+01	9.240e-01
4.075e+01	9.235e-01
4.125e+01	9.228e-01
4.175e+01	9.216e-01
4.225e+01	9.209e-01
4.275e+01	9.190e-01
4.325e+01	9.154e-01
4.375e+01	9.131e-01
4.425e+01	9.093e-01
4.475e+01	9.018e-01
4.525e+01	8.935e-01
4.575e+01	8.882e-01
4.625e+01	8.785e-01
4.675e+01	8.633e-01
4.725e+01	8.491e-01
4.775e+01	8.355e-01
4.825e+01	8.165e-01
4.875e+01	7.982e-01
4.925e+01	7.773e-01
4.975e+01	7.544e-01
5.025e+01	7.269e-01
5.075e+01	7.000e-01
5.125e+01	6.645e-01
5.175e+01	6.326e-01
5.225e+01	6.030e-01
5.275e+01	5.680e-01
5.325e+01	5.353e-01
5.375e+01	5.016e-01
5.425e+01	4.604e-01
5.475e+01	4.224e-01
5.525e+01	3.920e-01
5.575e+01	3.594e-01
5.625e+01	3.259e-01
5.675e+01	2.926e-01
5.725e+01	2.647e-01
5.775e+01	2.317e-01
5.825e+01	2.026e-01
5.875e+01	1.811e-01
5.925e+01	1.568e-01
5.975e+01	1.369e-01
6.025e+01	1.188e-01
6.075e+01	1.037e-01
6.125e+01	8.949e-02
6.175e+01	7.720e-02
6.225e+01	6.608e-02
6.275e+01	5.329e-02
6.325e+01	4.458e-02
6.375e+01	3.732e-02
6.425e+01	2.926e-02
6.475e+01	2.484e-02
6.525e+01	2.027e-02
6.575e+01	1.657e-02
6.625e+01	1.375e-02
6.675e+01	1.040e-02
6.725e+01	8.261e-03
6.775e+01	7.055e-03
6.825e+01	5.021e-03
6.875e+01	4.741e-03
6.925e+01	3.463e-03
6.975e+01	2.843e-03
7.025e+01	1.850e-03
7.075e+01	1.897e-03
7.125e+01	1.220e-03
7.175e+01	1.120e-03
7.225e+01	8.959e-04
7.275e+01	5.752e-04
7.325e+01	2.862e-04
7.375e+01	3.157e-04
7.425e+01	2.859e-04
7.475e+01	8.609e-05
7.525e+01	2.014e-04
7.575e+01	5.708e-05
7.625e+01	0.000e+00
7.675e+01	8.642e-05
7.725e+01	2.868e-05
7.775e+01	0.000e+00
7.825e+01	0.000e+00
7.875e+01	0.000e+00
7.925e+01	0.000e+00
7.975e+01	0.000e+00
8.025e+01	0.000e+00
8.075e+01	0.000e+00
8.125e+01	0.000e+00
8.175e+01	0.000e+00
8.225e+01	0.000e+00
8.275e+01	2.885e-05
8.325e+01	0.000e+00
8.375e+01	0.000e+00
8.425e+01	0.000e+00
8.475e+01	0.000e+00
8.525e+01	0.000e+00
8.575e+01	0.000e+00
8.625e+01	0.000e+00
8.675e+01	0.000e+00
8.725e+01	0.000e+00
8.775e+01	0.000e+00
8.825e+01	0.000e+00
8.875e+01	0.000e+00
8.925e+01	0.000e+00
8.975e+01	0.000e+00
9.025e+01	0.000e+00
9.075e+01	0.000e+00
9.125e+01	0.000e+00
9.175e+01	0.000e+00
9.225e+01	0.000e+00
9.275e+01	0.000e+00
9.325e+01	0.000e+00
9.375e+01	0.000e+00
9.425e+01	0.000e+00
9.475e+01	0.000e+00
9.525e+01	0.000e+00
9.575e+01	0.000e+00
9.625e+01	0.000e+00
9.675e+01	0.000e+00
9.725e+01	0.000e+00
9.775e+01	0.000e+00
9.825e+01	0.000e+00
9.875e+01	0.000e+00
9.925e+01	0.000e+00
9.975e+01	0.000e+00


==> anc/Fig4_WIMPsearchdata.txt <==
S1c			log_10S2c
4.00093e+01 3.98382e+00
1.25713e+01 3.75414e+00
7.28195e+00 3.67028e+00
1.13627e+01 3.71118e+00
6.23640e+01 4.19937e+00
5.80901e+00 3.77719e+00
5.32348e+01 4.14475e+00
3.74730e+00 3.72675e+00
5.99851e+01 3.97001e+00
2.74035e+01 3.96478e+00
7.46685e+01 4.26732e+00
7.82650e+01 4.19843e+00
1.03730e+01 3.69747e+00
2.58888e+01 3.93087e+00
7.97056e+01 4.25023e+00
2.57368e+01 3.87174e+00
2.68082e+01 3.95862e+00
9.06497e+00 3.75501e+00
9.37781e+00 3.70068e+00
5.73289e+01 4.28360e+00
5.21537e+01 4.01296e+00
7.26248e+01 4.06848e+00
3.03081e+01 3.92453e+00
5.64880e+01 4.14503e+00
1.43074e+01 3.66165e+00
4.56368e+01 3.97239e+00
1.43996e+01 3.95009e+00
2.44142e+01 3.78011e+00
1.11967e+01 3.79452e+00
3.36546e+01 3.99933e+00
1.39109e+01 3.71338e+00
8.17713e+00 3.74377e+00
3.68975e+01 4.06951e+00
4.76974e+01 4.05776e+00
2.73617e+01 4.16159e+00
3.80027e+01 3.76806e+00
5.94869e+01 4.13005e+00
2.95302e+01 3.99585e+00
1.30351e+01 3.83414e+00
5.37155e+01 4.12159e+00
5.86739e+01 4.12733e+00
5.67137e+01 4.12304e+00
2.20836e+01 4.04218e+00
9.87382e+00 3.64493e+00
6.59143e+00 3.65534e+00
5.74066e+01 4.05558e+00
9.21492e+00 3.67386e+00
1.15825e+01 3.72569e+00
4.46028e+00 3.71452e+00
8.76765e+00 3.70998e+00
1.09729e+01 3.71182e+00
8.03131e+00 3.69842e+00
7.88370e+00 3.66925e+00
1.08541e+01 3.78625e+00
2.42197e+01 4.01133e+00
4.74915e+01 4.02644e+00
1.31847e+01 3.78420e+00
7.16183e+01 4.26542e+00
3.43062e+00 3.75886e+00
7.80478e+01 4.18581e+00
7.55008e+01 4.14713e+00
1.35005e+01 3.76973e+00
1.32119e+01 3.78294e+00
6.93998e+01 4.13815e+00
2.58253e+01 3.86727e+00
5.08537e+01 4.00018e+00
4.36898e+01 4.25296e+00
1.29632e+01 3.72398e+00
3.04513e+01 4.05244e+00
3.41956e+01 3.90576e+00
9.60578e+00 3.78682e+00
2.47909e+01 3.93187e+00
1.23824e+01 3.81852e+00
3.19190e+01 3.86417e+00
3.46814e+01 4.01726e+00
1.97825e+01 3.65262e+00
5.17520e+01 4.07493e+00
4.88832e+01 4.06956e+00
4.35623e+01 4.10769e+00
1.43943e+01 3.81138e+00
5.25061e+01 3.98160e+00
7.65700e+01 4.32069e+00
1.12893e+01 3.77616e+00
5.20191e+00 3.58004e+00
1.65804e+01 3.93697e+00
8.56398e+00 3.74955e+00
4.16758e+01 4.15322e+00
5.87753e+01 4.18080e+00
6.07587e+01 4.13075e+00
1.64127e+01 3.73172e+00
4.93017e+01 4.05642e+00
7.02171e+01 4.24615e+00
5.84307e+01 4.11436e+00
7.16387e+01 4.28748e+00
7.39726e+01 4.00827e+00
2.90779e+01 3.85885e+00
1.54241e+01 3.74664e+00
3.78084e+01 4.03388e+00
4.75921e+01 4.09428e+00
5.81458e+00 3.75326e+00
1.42559e+01 3.68254e+00
3.73242e+01 4.06555e+00
1.69648e+01 3.96233e+00
2.47760e+01 3.84432e+00
5.82195e+00 3.82446e+00
7.12478e+01 4.21984e+00
1.05390e+01 3.71174e+00
5.87677e+01 4.11952e+00
2.88943e+01 3.94256e+00
2.89067e+01 3.81886e+00
3.10763e+01 3.97670e+00
1.53037e+01 3.83771e+00
4.17267e+01 3.79238e+00
2.08803e+01 4.01882e+00
7.63896e+00 3.72085e+00
1.85902e+01 3.79072e+00
3.13151e+01 4.17080e+00
2.96199e+01 3.83931e+00
7.58372e+01 4.19916e+00
1.01770e+01 3.80410e+00
7.66064e+01 4.15614e+00
8.86710e+00 3.73643e+00
4.48611e+01 4.29737e+00
2.94725e+01 3.96558e+00
5.26798e+00 3.68443e+00
3.08188e+01 3.98307e+00
7.44223e+01 4.26779e+00
2.26267e+01 3.78045e+00
2.95639e+01 4.03749e+00
6.82705e+01 4.14699e+00
7.20359e+01 4.13435e+00
4.85304e+00 3.73860e+00
1.14045e+01 3.77465e+00
5.73259e+01 3.97140e+00
6.61806e+01 4.07910e+00
7.79411e+01 4.08797e+00
7.68972e+01 4.22748e+00
1.05204e+01 3.72073e+00
5.97337e+01 4.05081e+00
1.04075e+01 3.71609e+00
7.87434e+01 4.21685e+00
4.94893e+00 3.66192e+00
1.01761e+01 3.73298e+00
1.60733e+01 3.79721e+00
7.54700e+01 4.15898e+00
7.68307e+01 4.20356e+00
2.81723e+01 4.01200e+00
7.74334e+01 4.24181e+00
4.62569e+00 3.63836e+00
2.48716e+01 3.86737e+00
2.33701e+01 3.91174e+00
7.30618e+01 4.08846e+00
5.01385e+00 3.74714e+00
3.19640e+01 4.00808e+00
5.10102e+01 4.10907e+00
6.26881e+01 4.23345e+00
5.40907e+01 4.14993e+00
2.38910e+01 3.99026e+00
2.35453e+01 3.88573e+00
3.24707e+00 3.44116e+00
6.64326e+01 4.16068e+00
1.69395e+01 3.75281e+00
4.41871e+00 3.67458e+00
4.95873e+01 4.10349e+00
5.14935e+01 4.27901e+00
2.26336e+01 3.72274e+00
7.41736e+01 4.18520e+00
4.30963e+01 3.96274e+00
7.54668e+01 4.22990e+00
9.57026e+00 3.75877e+00
7.83602e+01 4.17596e+00
7.34896e+01 4.18087e+00
5.54398e+01 4.04421e+00
7.15270e+01 4.22992e+00
6.50308e+01 4.24099e+00
2.63564e+01 4.00232e+00
6.19707e+01 4.27328e+00
4.05091e+00 3.66688e+00
6.67521e+01 4.28101e+00
3.02955e+01 3.97657e+00
1.95660e+01 3.83767e+00
5.02169e+00 3.69084e+00
1.12515e+01 3.75495e+00
2.14037e+01 4.03183e+00
6.08362e+01 4.16875e+00
1.58445e+01 3.77370e+00
6.77300e+01 4.07547e+00
1.85916e+01 3.66218e+00
7.47585e+01 4.23582e+00
4.93541e+01 3.89050e+00
7.87984e+01 4.39791e+00
7.11843e+01 4.36621e+00
5.31506e+01 4.14241e+00
1.15504e+01 3.70654e+00
3.89458e+00 3.71634e+00
4.96127e+01 4.16742e+00
3.15992e+01 3.91784e+00
7.95531e+01 4.26464e+00
2.17379e+01 3.90362e+00
5.50194e+00 3.78221e+00
4.73954e+01 4.08721e+00
4.57342e+01 4.08459e+00
1.33824e+01 3.63340e+00
6.43513e+01 4.24612e+00
6.76951e+01 4.37106e+00
3.72267e+01 4.09537e+00
4.59102e+00 3.80892e+00
6.83076e+01 4.10898e+00
1.06066e+01 3.67129e+00
7.87030e+01 4.15930e+00
2.95731e+01 3.84810e+00
6.21914e+01 4.24145e+00
5.29147e+01 4.07735e+00
7.24808e+01 4.18225e+00
8.37777e+00 3.82124e+00
5.85118e+01 4.17387e+00
4.82629e+01 4.14711e+00
5.01378e+01 3.93507e+00
2.00634e+01 3.90001e+00
1.18301e+01 3.70543e+00
7.05886e+01 4.36207e+00
5.07027e+01 3.99548e+00
2.22778e+01 3.96772e+00
9.01494e+00 3.71043e+00
7.14012e+00 3.77777e+00
2.74774e+01 3.88688e+00
6.06968e+00 3.75677e+00
5.61429e+01 4.02394e+00
1.66774e+01 3.91430e+00
3.93114e+01 3.97871e+00
3.50237e+01 3.87494e+00
5.64193e+01 4.17297e+00
5.78740e+01 4.13148e+00
6.49217e+01 4.23526e+00
3.47278e+00 3.62162e+00
7.36703e+01 4.19144e+00
4.27275e+01 4.03687e+00
5.55430e+01 4.01027e+00
1.17515e+01 3.87992e+00
6.29407e+00 3.68359e+00
1.00955e+01 3.82008e+00
4.85234e+01 3.82913e+00
4.64418e+01 4.06890e+00
1.19634e+01 3.81653e+00
3.51178e+01 4.06265e+00
8.63518e+00 3.65857e+00
1.44572e+01 3.68528e+00
5.07595e+01 4.00234e+00
5.83543e+01 4.24626e+00
1.48798e+01 3.93587e+00
7.35961e+01 4.24719e+00
7.51740e+01 4.27637e+00
1.80129e+01 3.90552e+00
2.45740e+01 3.99083e+00
2.30641e+01 3.82230e+00
4.67390e+01 4.01505e+00
1.66375e+01 3.94352e+00
3.42377e+01 4.01700e+00
2.37163e+01 3.89530e+00
2.85662e+01 4.05021e+00
4.74233e+01 4.10658e+00
7.34994e+01 4.11524e+00
2.17478e+01 3.85598e+00
3.42621e+01 3.91052e+00
3.74334e+01 3.98177e+00
7.94386e+01 4.09728e+00
1.49077e+01 3.84108e+00
2.98294e+01 4.02537e+00
1.49994e+01 3.70312e+00
5.44212e+01 4.01496e+00
7.43989e+01 4.11297e+00
6.93707e+01 4.10589e+00
3.71269e+01 4.16715e+00
1.58322e+01 3.88457e+00
5.93794e+01 3.85052e+00
1.21829e+01 3.75091e+00
5.48104e+01 4.34812e+00
3.47993e+01 3.89094e+00
1.69683e+01 4.02152e+00
2.54492e+01 3.94645e+00
4.07283e+01 4.00596e+00
6.91686e+01 4.12906e+00
3.38996e+00 3.78229e+00
3.11189e+01 3.84881e+00
3.34366e+01 3.85452e+00
3.59626e+01 3.87509e+00
3.15578e+01 4.13367e+00
2.65480e+01 3.83096e+00
6.55869e+00 3.73698e+00
2.47887e+01 3.88202e+00
1.88925e+01 3.93684e+00
7.11960e+01 4.21941e+00
1.94994e+01 3.86431e+00
3.16183e+00 3.59508e+00
1.68267e+01 3.79272e+00
5.08863e+01 4.01058e+00
1.35519e+01 3.74957e+00
1.04478e+01 3.67398e+00
2.26750e+01 3.87805e+00
7.22271e+01 4.09438e+00
5.22951e+01 4.02126e+00
7.74598e+01 4.23383e+00
6.50613e+01 3.91913e+00
1.25433e+01 3.76179e+00
3.94811e+01 4.03434e+00
6.99931e+01 4.25795e+00
3.29884e+01 4.06755e+00
6.31157e+01 4.06966e+00
6.88600e+01 4.39587e+00
4.86166e+01 4.14445e+00
1.59881e+01 3.65095e+00
4.36812e+01 4.00832e+00
6.19314e+01 4.19091e+00
7.59461e+01 4.22750e+00
2.25075e+01 3.85250e+00
5.76287e+01 4.05430e+00
5.98756e+01 4.22712e+00
4.76761e+01 3.96276e+00
6.13738e+01 4.16586e+00
6.85995e+00 3.64799e+00
6.41634e+01 4.13334e+00
3.11318e+01 3.79521e+00
6.27570e+01 4.27710e+00
3.60388e+00 3.58138e+00
2.47854e+01 3.90533e+00
4.96386e+00 3.63514e+00
6.03199e+01 4.20040e+00
2.75261e+01 3.93352e+00
3.95245e+01 4.08645e+00
4.46019e+01 4.07530e+00
6.12030e+01 4.12978e+00
4.21442e+01 4.04006e+00
7.59284e+00 3.72275e+00
5.52629e+01 4.09493e+00
2.12891e+01 3.95436e+00


==> anc/Fig5_SpinIndependentLimitandSensitivity.txt <==
mass limit -2sigma -1sigma median +1sigma +2sigma
9.0 3.88141e-46 2.04126e-46 3.17280e-46 4.97560e-46 9.51979e-46 1.42783e-45
11.0 1.05545e-46 5.89847e-47 9.20887e-47 1.60109e-46 3.01362e-46 4.59183e-46
13.0 4.19377e-47 2.74568e-47 4.40606e-47 7.91021e-47 1.49659e-46 2.31257e-46
16.0 1.52720e-47 1.35134e-47 2.28511e-47 4.33438e-47 8.06485e-47 1.21679e-46
17.0 1.28035e-47 1.07831e-47 1.88394e-47 3.71249e-47 6.95047e-47 1.03232e-46
19.0 9.50528e-48 9.05431e-48 1.55761e-47 3.02785e-47 5.46711e-47 8.45570e-47
21.0 7.66097e-48 7.20751e-48 1.31963e-47 2.52720e-47 4.68090e-47 7.18330e-47
23.0 6.94547e-48 6.60698e-48 1.15272e-47 2.30312e-47 4.19508e-47 6.49984e-47
26.0 6.68266e-48 5.70197e-48 1.01760e-47 2.13612e-47 3.82910e-47 5.81398e-47
29.0 6.61324e-48 5.21878e-48 9.53429e-48 1.96106e-47 3.54907e-47 5.47182e-47
30.0 6.53944e-48 5.01230e-48 9.37582e-48 1.94790e-47 3.47661e-47 5.41221e-47
32.0 6.91931e-48 5.02142e-48 9.27823e-48 1.87928e-47 3.37173e-47 5.28691e-47
36.0 8.17366e-48 4.73155e-48 9.16769e-48 1.87529e-47 3.35356e-47 5.19788e-47
40.0 9.49545e-48 4.60011e-48 8.99371e-48 1.87150e-47 3.34827e-47 5.13603e-47
43.0 1.02165e-47 4.68093e-48 8.82465e-48 1.86130e-47 3.40456e-47 5.15402e-47
46.0 1.13143e-47 4.71114e-48 8.96302e-48 1.89429e-47 3.42169e-47 5.28328e-47
55.0 1.43786e-47 4.82629e-48 9.50129e-48 2.01738e-47 3.59796e-47 5.47968e-47
65.0 1.76318e-47 5.04383e-48 1.04408e-47 2.18061e-47 3.90770e-47 5.88966e-47
78.0 2.19292e-47 5.86436e-48 1.13770e-47 2.42290e-47 4.34868e-47 6.70775e-47
91.0 2.53863e-47 6.22698e-48 1.25267e-47 2.65247e-47 4.77092e-47 7.27199e-47
110.0 3.03790e-47 7.01214e-48 1.46225e-47 3.05142e-47 5.54494e-47 8.46294e-47
129.0 3.64334e-47 7.60334e-48 1.61980e-47 3.50995e-47 6.39448e-47 9.74352e-47
155.0 4.47954e-47 9.73602e-48 1.91733e-47 4.12107e-47 7.33375e-47 1.12975e-46
182.0 5.15116e-47 1.11116e-47 2.16785e-47 4.62217e-47 8.43040e-47 1.29984e-46
219.0 6.34341e-47 1.29054e-47 2.59163e-47 5.55323e-47 1.00636e-46 1.51905e-46
256.0 7.36760e-47 1.46977e-47 2.87713e-47 6.35311e-47 1.18463e-46 1.80526e-46
308.0 8.85464e-47 1.78825e-47 3.59750e-47 7.58051e-47 1.35397e-46 2.11144e-46
361.0 1.01762e-46 2.06108e-47 4.02745e-47 8.91867e-47 1.60167e-46 2.44711e-46
434.0 1.24217e-46 2.47851e-47 4.91657e-47 1.06176e-46 1.92706e-46 2.96366e-46
508.0 1.46316e-46 2.86454e-47 5.70207e-47 1.24386e-46 2.26798e-46 3.47726e-46
612.0 1.77592e-46 3.33976e-47 6.83530e-47 1.48338e-46 2.68071e-46 4.09581e-46
716.0 2.00948e-46 4.08856e-47 8.19336e-47 1.74104e-46 3.14314e-46 4.75253e-46
862.0 2.42561e-46 4.84987e-47 9.86407e-47 2.09529e-46 3.75627e-46 5.66635e-46
1008.0 2.89452e-46 5.68157e-47 1.13888e-46 2.45655e-46 4.40344e-46 6.67729e-46
1214.0 3.48215e-46 6.75125e-47 1.33729e-46 2.92816e-46 5.23747e-46 7.99455e-46
1420.0 4.09394e-46 7.73386e-47 1.58095e-46 3.40424e-46 6.17220e-46 9.37888e-46
1710.0 4.86699e-46 9.48416e-47 1.84231e-46 4.12606e-46 7.40384e-46 1.14271e-45
2000.0 5.75993e-46 1.11992e-46 2.17678e-46 4.82386e-46 8.59393e-46 1.32428e-45
5000.0 1.45172e-45 2.89203e-46 5.61062e-46 1.20299e-45 2.17949e-45 3.31192e-45
10000.0 2.79882e-45 5.44321e-46 1.09212e-45 2.38246e-45 4.31674e-45 6.57391e-45


==> anc/Fig7_SpinDependentneutronLimitandSensitivity.txt <==
mass limit -2sigma -1sigma median +1sigma +2sigma -nucl.unc. +nucl.unc
9.0 4.82743e-41 2.43625e-41 3.74963e-41 6.22428e-41 1.17659e-40 1.79306e-40 1.42237e-40 4.09002e-41
11.0 1.35519e-41 7.70145e-42 1.22471e-41 2.12928e-41 3.99452e-41 6.32921e-41 4.06358e-41 1.09340e-41
13.0 5.47899e-42 3.87293e-42 6.08137e-42 1.14461e-41 2.12515e-41 3.22585e-41 1.65206e-41 4.55614e-42
16.0 2.24161e-42 1.98520e-42 3.38470e-42 6.37893e-42 1.19348e-41 1.80641e-41 6.47699e-42 1.73366e-42
17.0 1.86908e-42 1.64495e-42 3.01794e-42 5.70214e-42 1.05310e-41 1.57672e-41 5.00572e-42 1.40749e-42
19.0 1.48331e-42 1.38755e-42 2.38682e-42 4.74197e-42 8.48946e-42 1.30820e-41 3.90197e-42 1.07220e-42
21.0 1.34384e-42 1.14019e-42 2.07545e-42 4.00899e-42 7.44134e-42 1.14732e-41 3.49551e-42 9.05734e-43
23.0 1.21556e-42 1.04969e-42 1.89980e-42 3.74154e-42 6.73698e-42 1.03835e-41 2.99545e-42 8.40589e-43
26.0 1.05028e-42 9.57228e-43 1.68513e-42 3.33937e-42 6.19265e-42 9.54631e-42 2.77518e-42 7.34201e-43
29.0 1.08352e-42 8.57685e-43 1.55390e-42 3.17638e-42 5.75596e-42 8.75887e-42 2.68320e-42 7.19958e-43
30.0 1.14761e-42 8.29376e-43 1.49431e-42 3.14645e-42 5.67866e-42 8.74579e-42 2.70515e-42 7.41222e-43
32.0 1.19330e-42 8.12452e-43 1.55048e-42 3.11957e-42 5.58997e-42 8.70422e-42 2.97424e-42 8.18531e-43
36.0 1.41831e-42 7.85660e-43 1.50957e-42 3.14473e-42 5.52781e-42 8.60262e-42 3.45151e-42 9.37343e-43
40.0 1.60478e-42 7.77713e-43 1.46595e-42 3.06558e-42 5.69261e-42 8.72405e-42 3.85749e-42 1.10618e-42
43.0 1.83421e-42 7.76223e-43 1.52087e-42 3.14899e-42 5.68472e-42 8.75318e-42 4.37499e-42 1.21988e-42
46.0 2.01735e-42 7.92537e-43 1.54351e-42 3.22099e-42 5.83617e-42 8.89556e-42 4.95957e-42 1.31638e-42
55.0 2.50412e-42 8.44626e-43 1.59953e-42 3.39593e-42 6.23444e-42 9.46304e-42 6.19132e-42 1.66392e-42
65.0 3.09371e-42 9.11722e-43 1.76846e-42 3.72303e-42 6.67123e-42 1.01088e-41 7.45862e-42 2.05450e-42
78.0 3.75946e-42 9.87110e-43 1.89406e-42 4.13114e-42 7.45073e-42 1.12826e-41 9.45524e-42 2.54726e-42
91.0 4.41397e-42 1.07978e-42 2.09148e-42 4.58095e-42 8.18234e-42 1.25033e-41 1.09430e-41 3.01938e-42
110.0 5.41489e-42 1.23599e-42 2.54674e-42 5.34117e-42 9.49256e-42 1.45589e-41 1.32730e-41 3.78861e-42
129.0 6.49024e-42 1.37977e-42 2.73050e-42 6.09397e-42 1.09110e-41 1.64415e-41 1.59235e-41 4.33413e-42
155.0 7.69144e-42 1.67911e-42 3.27367e-42 7.20829e-42 1.26651e-41 1.95906e-41 1.93616e-41 5.28994e-42
182.0 8.97532e-42 1.87678e-42 3.72534e-42 7.97790e-42 1.44799e-41 2.21773e-41 2.27560e-41 6.15293e-42
219.0 1.09445e-41 2.13653e-42 4.29789e-42 9.53187e-42 1.72304e-41 2.65357e-41 2.70078e-41 7.41518e-42
256.0 1.24505e-41 2.63127e-42 5.14376e-42 1.10626e-41 2.00144e-41 3.03967e-41 3.16448e-41 8.62069e-42
308.0 1.52141e-41 3.12113e-42 5.88562e-42 1.30174e-41 2.33345e-41 3.63719e-41 3.79593e-41 1.04307e-41
361.0 1.77560e-41 3.45258e-42 7.29078e-42 1.53722e-41 2.73464e-41 4.16979e-41 4.41771e-41 1.23479e-41
434.0 2.13877e-41 4.15748e-42 8.36131e-42 1.81897e-41 3.28317e-41 5.01781e-41 5.43417e-41 1.45845e-41
508.0 2.50362e-41 4.88465e-42 9.69197e-42 2.12576e-41 3.75012e-41 5.85624e-41 6.37803e-41 1.72742e-41
612.0 3.01669e-41 5.82253e-42 1.19181e-41 2.49416e-41 4.62117e-41 7.07591e-41 7.70188e-41 2.04137e-41
716.0 3.42847e-41 6.54451e-42 1.37376e-41 2.96752e-41 5.34004e-41 8.17936e-41 8.96552e-41 2.46678e-41
862.0 4.20952e-41 8.09836e-42 1.66308e-41 3.53124e-41 6.39404e-41 9.76279e-41 1.05332e-40 2.92159e-41
1008.0 4.88360e-41 9.36865e-42 1.88000e-41 4.04923e-41 7.48321e-41 1.13538e-40 1.25845e-40 3.41986e-41
1214.0 5.94188e-41 1.11054e-41 2.31007e-41 4.91454e-41 8.91463e-41 1.36836e-40 1.52425e-40 4.13885e-41
1420.0 6.93024e-41 1.33865e-41 2.70491e-41 5.83012e-41 1.06694e-40 1.62034e-40 1.75903e-40 4.75082e-41
1710.0 8.29583e-41 1.63064e-41 3.14984e-41 7.00930e-41 1.25114e-40 1.91091e-40 2.08317e-40 5.79407e-41
2000.0 9.58275e-41 1.83104e-41 3.73688e-41 8.18927e-41 1.47614e-40 2.26286e-40 2.45817e-40 6.84680e-41
5000.0 2.44661e-40 4.72335e-41 9.25169e-41 2.02970e-40 3.58810e-40 5.60517e-40 6.15656e-40 1.71706e-40
10000.0 4.87201e-40 9.70915e-41 1.83774e-40 4.04142e-40 7.23237e-40 1.11227e-39 1.25377e-39 3.42043e-40


==> anc/Fig8_SpinDependentprotonLimitandSensitivity.txt <==
mass limit -2sigma -1sigma median +1sigma +2sigma -nucl.unc. +nucl.unc
9.0 1.45497e-39 7.49221e-40 1.14434e-39 1.93898e-39 3.61851e-39 5.49785e-39 4.11536e-38 1.38131e-39
11.0 4.11760e-40 2.40290e-40 3.70190e-40 6.57983e-40 1.22005e-39 1.89044e-39 9.89482e-39 3.71337e-40
13.0 1.59666e-40 1.14836e-40 1.87465e-40 3.40556e-40 6.38363e-40 9.67722e-40 3.19768e-39 1.44034e-40
16.0 6.38231e-41 5.85285e-41 9.56055e-41 1.91008e-40 3.49785e-40 5.27081e-40 1.01042e-39 5.25800e-41
17.0 5.35889e-41 4.99076e-41 8.37031e-41 1.64646e-40 3.01369e-40 4.63233e-40 8.70004e-40 4.18007e-41
19.0 4.22400e-41 3.75285e-41 6.85964e-41 1.37341e-40 2.47639e-40 3.81639e-40 6.24449e-40 3.47200e-41
21.0 3.78307e-41 3.30788e-41 6.08815e-41 1.16592e-40 2.14534e-40 3.32819e-40 4.98867e-40 2.76696e-41
23.0 3.48217e-41 2.90678e-41 5.38690e-41 1.05324e-40 1.90268e-40 2.92890e-40 4.17894e-40 2.49865e-41
26.0 3.09100e-41 2.50605e-41 4.76318e-41 9.59719e-41 1.74487e-40 2.62260e-40 3.75298e-40 2.33863e-41
29.0 3.42642e-41 2.32960e-41 4.34443e-41 8.91894e-41 1.62457e-40 2.54737e-40 4.53827e-40 2.68064e-41
30.0 3.53584e-41 2.31448e-41 4.33275e-41 9.00903e-41 1.60771e-40 2.48061e-40 4.64622e-40 2.83755e-41
32.0 3.93090e-41 2.23996e-41 4.23271e-41 8.78284e-41 1.57754e-40 2.39129e-40 5.32093e-40 3.11384e-41
36.0 4.71340e-41 2.10178e-41 4.00470e-41 8.57507e-41 1.53312e-40 2.34056e-40 6.48396e-40 4.04279e-41
40.0 5.69424e-41 2.06927e-41 4.03754e-41 8.40173e-41 1.51463e-40 2.30891e-40 7.31914e-40 4.76732e-41
43.0 6.29698e-41 2.11148e-41 3.98523e-41 8.49077e-41 1.53440e-40 2.30977e-40 8.08615e-40 5.25923e-41
46.0 6.89811e-41 1.96366e-41 3.91532e-41 8.60099e-41 1.51625e-40 2.30465e-40 8.69970e-40 5.80014e-41
55.0 8.59010e-41 2.06908e-41 4.11500e-41 8.81166e-41 1.57973e-40 2.45780e-40 1.00890e-39 7.03999e-41
65.0 1.04240e-40 2.24436e-41 4.35764e-41 9.39235e-41 1.68743e-40 2.62153e-40 1.12909e-39 8.36446e-41
78.0 1.24382e-40 2.43686e-41 4.72307e-41 1.03411e-40 1.86792e-40 2.87071e-40 1.28243e-39 9.59543e-41
91.0 1.46812e-40 2.70101e-41 5.23715e-41 1.12469e-40 2.05166e-40 3.10201e-40 1.40134e-39 1.06332e-40
110.0 1.76673e-40 2.95827e-41 6.06301e-41 1.27464e-40 2.34354e-40 3.54339e-40 1.62159e-39 1.23898e-40
129.0 2.04265e-40 3.31790e-41 6.72516e-41 1.45666e-40 2.63358e-40 3.98675e-40 1.81010e-39 1.42555e-40
155.0 2.42146e-40 3.88677e-41 7.76319e-41 1.67883e-40 3.00688e-40 4.61411e-40 2.08007e-39 1.68125e-40
182.0 2.82419e-40 4.38964e-41 8.90634e-41 1.94240e-40 3.43409e-40 5.23176e-40 2.38393e-39 1.93700e-40
219.0 3.37696e-40 5.20705e-41 1.01334e-40 2.28390e-40 4.04376e-40 6.17800e-40 2.80691e-39 2.27527e-40
256.0 3.96431e-40 5.84229e-41 1.20064e-40 2.63555e-40 4.73150e-40 7.15049e-40 3.22049e-39 2.60972e-40
308.0 4.69789e-40 7.00862e-41 1.38425e-40 3.11569e-40 5.49047e-40 8.35130e-40 3.82534e-39 3.12216e-40
361.0 5.48365e-40 8.08560e-41 1.64626e-40 3.52798e-40 6.42209e-40 9.69598e-40 4.46823e-39 3.60691e-40
434.0 6.61884e-40 9.76440e-41 1.95098e-40 4.33305e-40 7.76211e-40 1.16245e-39 5.29098e-39 4.31978e-40
508.0 7.67236e-40 1.14477e-40 2.24331e-40 4.95571e-40 8.94042e-40 1.34816e-39 6.15074e-39 5.01365e-40
612.0 9.20727e-40 1.36216e-40 2.67727e-40 5.87484e-40 1.06549e-39 1.61794e-39 7.35723e-39 6.02344e-40
716.0 1.07686e-39 1.53415e-40 3.17596e-40 6.99467e-40 1.26086e-39 1.89278e-39 8.57035e-39 6.98286e-40
862.0 1.28769e-39 1.88458e-40 3.82543e-40 8.32336e-40 1.47477e-39 2.25606e-39 1.02322e-38 8.39838e-40
1008.0 1.50726e-39 2.24816e-40 4.18622e-40 9.64569e-40 1.74390e-39 2.67078e-39 1.18750e-38 9.80609e-40
1214.0 1.80264e-39 2.65490e-40 5.29319e-40 1.14264e-39 2.09787e-39 3.17458e-39 1.44510e-38 1.17436e-39
1420.0 2.11447e-39 3.06520e-40 6.24937e-40 1.37644e-39 2.43727e-39 3.73041e-39 1.67222e-38 1.37270e-39
1710.0 2.54374e-39 3.77359e-40 7.47212e-40 1.63745e-39 2.89362e-39 4.40513e-39 2.01354e-38 1.65105e-39
2000.0 2.96453e-39 4.16480e-40 8.58534e-40 1.89078e-39 3.42190e-39 5.20863e-39 2.34856e-38 1.94262e-39
5000.0 7.42709e-39 1.05872e-39 2.16007e-39 4.74710e-39 8.53859e-39 1.28646e-38 5.81233e-38 4.82320e-39
10000.0 1.50014e-38 2.20883e-39 4.26163e-39 9.53437e-39 1.70948e-38 2.59343e-38 1.16928e-37 9.61337e-39

